AngularJS in the Wild: A Survey with 460 Developers

To implement modern web applications, a new family of JavaScript frameworks has emerged, using the MVC pattern. Among these frameworks, the most popular one is AngularJS, which is supported by Google. In spite of its popularity, there is not a clear knowledge on how AngularJS design and features affect the development experience of Web applications. Therefore, this paper reports the results of a survey about AngularJS, including answers from 460 developers. Our contributions include the identification of the most appreciated features of AngularJS (e.g., custom interface components, dependency injection, and two-way data binding) and the most problematic aspects of the framework (e.g., performance and implementation of directives).

==> codexamples/controllermethods.js <==
todomvc.controller('TodoCtrl', function TodoCtrl($scope, $filter, todoStorage) {
	...
	//Add a new task
	$scope.addTodo = function () {
		var newTodo = $scope.newTodo.trim();
		todos.push({
			title: newTodo,
			completed: false
		});
		todoStorage.put(todos);
		$scope.remainingCount++;
		$scope.newTodo = '';
	};

	//Remove tasks
	$scope.removeTodo = function (todo) {
		$scope.remainingCount -= todo.completed ? 0 : 1;
		todos.splice(todos.indexOf(todo), 1);
		todoStorage.put(todos);
	};
	...
}

==> codexamples/controllerproperties.js <==
todomvc.controller('TodoCtrl', function TodoCtrl($scope, $filter, todoStorage) {
	$scope.todos = todoStorage.get();
	$scope.newTodo = '';
	$scope.remainingCount = $filter('filter')(todos, {completed: false}).length;
	...
}

==> codexamples/modules.js <==
var storage = angular.module('storage',[]);
var todomvc = angular.module('todomvc', ['storage']);

==> codexamples/service.js <==
storage.factory('todoStorage', function () {
	var STORAGE_ID = 'todos-angularjs-perf';
	return {
		get: function () {
			return JSON.parse(localStorage.getItem(STORAGE_ID) || '[]');
		},

		put: function (todos) {
			localStorage.setItem(STORAGE_ID, JSON.stringify(todos));
		}
	};
});

==> codexamples/some.js <==
var number = 1;
var string = "Here we have an string":
var functionalitie = function(string, number) {
	var you = string * number;
	return you;
};

function myStyle(person, dog) {
	//This is a prove of color style
	return Math.min(0, 5, 7, 3, 8, 5);
	/* This is a block
	comment */
}

function constructor(name, age) {
	if(typeof name === 'string')
	{
		this.name = name;
		this.age = age;	
		throw new Error('Exception');
		var a = undefined;
		var b = null;
		var x = true;
		var z = false;
	}
	try {
		for(var i = 0; i < 200; i++)
			console.log('Something is wrong');
	}
	catch{}
} 

constructor.prototype.getAge = function(){	return this.getAge	};


==> codexamples/watch.js <==
//Watching an expression
$scope.$watch("expression", function(){})

//Watching a function
$scope.$watch(function( $scope ){}, function(){})

==> img/angular/tmp/cropPDFfiles.sh <==
#cd /Users/rterrabh/Dropbox/UFLA/2014_2/teoria/documentos
clear

FILES=*.pdf
for f in $FILES
do
  filename="${f%.*}"
  echo -n "$filename: "
  #read -n1
  pdfcrop "$filename.pdf" "$filename.pdf" > /dev/null 2>&1
  echo "OK."
done

==> img/cropPDFfiles.sh <==
#cd /Users/rterrabh/Dropbox/UFLA/2014_2/teoria/documentos
clear

FILES=*.pdf
for f in $FILES
do
  filename="${f%.*}"
  echo -n "$filename: "
  #read -n1
  pdfcrop "$filename.pdf" "$filename.pdf" > /dev/null 2>&1
  echo "OK."
done

==> img/cropPNGfiles.sh <==
clear

FILES=*.png
for f in $FILES
do
  filename="${f%.*}"
  echo -n "$filename: "
  convert "$filename.png" -trim "$filename.png" > /dev/null 2>&1
  echo "OK."
done
